Interactions of two and three mesons including higher partial waves from lattice QCD

We study two- and three-meson systems composed either of pions or kaons at maximal isospin using Monte Carlo simulations of lattice QCD. Utilizing the stochastic LapH method, we are able to determine hundreds of two- and three-particle energy levels, in nine different momentum frames, with high precision. We fit these levels using the relativistic finite-volume formalism based on a generic effective field theory in order to determine the parameters of the two- and three-particle K-matrices. We find that the statistical precision of our spectra is sufficient to probe not only the dominant $s$-wave interactions, but also those in $d$ waves. In particular, we determine for the first time a term in the three-particle K-matrix that contains two-particle $d$ waves. We use three $N_f=2+1$ CLS ensembles with pion masses of $200$, $280$, and $340\;$MeV. This allows us to study the chiral dependence of the scattering observables, and compare to the expectations of chiral perturbation theory.

==> anc/README <==
The jackknife samples for each energy in the lab frame are given in

/PSQ{psq}/{irrep}/elab_{level}

The single hadron energies are given in

/single_hadrons/{particle}(psq)

For each dataset, index zero is the average over the ensemble,
and index i is the ith jackknife resampling of the rebinned data.


